Semantic Web and Software Agents -- A Forgotten Wave of Artificial Intelligence?

The history of Artificial Intelligence (AI) is a narrative of waves -- rising optimism followed by crashing disappointments. AI winters, such as the early 2000s, are often remembered as barren periods of innovation. This paper argues that such a perspective overlooks a crucial wave of AI that seems to be forgotten: the rise of the Semantic Web, which is based on knowledge representation, logic, and reasoning, and its interplay with intelligent Software Agents. Fast forward to today, and ChatGPT has reignited AI enthusiasm, built on deep learning and advanced neural models. However, before Large Language Models (LLMs) dominated the conversation, another ambitious vision emerged -- one where AI-driven Software Agents autonomously served Web users based on a structured, machine-interpretable Web. The Semantic Web aimed to transform the World Wide Web into an ecosystem where AI could reason, understand, and act. Between 2000 and 2010, this vision sparked a significant research boom, only to fade into obscurity as AI's mainstream narrative shifted elsewhere. Today, as LLMs edge toward autonomous execution, we revisit this overlooked wave. By analyzing its academic impact through bibliometric data, we highlight the Semantic Web's role in AI history and its untapped potential for modern Software Agent development. Recognizing this forgotten chapter not only deepens our understanding of AI's cyclical evolution but also offers key insights for integrating emerging technologies.

==> PDF_Springer/makefile_clean.sh <==
#!/bin/bash

set -e

# Remove all PDFs in current directory
rm -f *.pdf

# Move to parent directory
cd ..

# Remove specific files if they exist
rm -f the_forgotten_ai_wave_springer_nature.{pdf,log,dvi,blg,bbl,aux,out}

echo "File cleanup completed."


==> PDF_Springer/makefile_pdf.sh <==
#!/bin/bash

set -e

# Move to parent directory
cd ..

# Clean up old files
rm -f the_forgotten_ai_wave_springer_nature.{pdf,log,aux,blg,bbl,out,toc}

# Go to Images directory
cd Images
cd forgotten

# Convert SVG to PDF using Inkscape
inkscape categorization-issue.svg --export-filename=categorization-issue.pdf

# Return to the root directory
cd ..
cd ..

# Run pdflatex
pdflatex --shell-escape the_forgotten_ai_wave_springer_nature.tex

# Run bibtex for bibliography
bibtex the_forgotten_ai_wave_springer_nature

# Run pdflatex twice more for proper cross-referencing
pdflatex --shell-escape the_forgotten_ai_wave_springer_nature.tex
pdflatex --shell-escape the_forgotten_ai_wave_springer_nature.tex

# Check if the PDF was generated successfully
if [ -f "the_forgotten_ai_wave_springer_nature.pdf" ]; then
    echo "PDF generated successfully: the_forgotten_ai_wave_springer_nature.pdf"
else
    echo "Error: PDF generation failed."
    exit 1
fi

# Copy PDF to target folder
mkdir -p PDF_Springer
cp the_forgotten_ai_wave_springer_nature.pdf PDF_Springer/


==> PDF_Springer/springer_makefile_clean.sh <==
#!/bin/bash

set -e

# Remove all PDFs in current directory
rm -f *.pdf

# Move to parent directory
cd ..

# Remove specific files if they exist
rm -f springer-nature-forgotten-ai.{pdf,log,dvi,blg,bbl,aux,out}

echo "File cleanup completed."


==> PDF_Springer/springer_makefile_pdf.sh <==
#!/bin/bash

set -e

# Move to parent directory
cd ..

# Clean up old files
rm -f springer-nature-forgotten-ai.{pdf,log,aux,blg,bbl,out,toc}

# Go to Images directory
cd Images

# Convert SVG to PDF using Inkscape
inkscape categorization-issue.svg --export-filename=categorization-issue.pdf

# Return to the root directory
cd ..

# Run pdflatex
pdflatex --shell-escape springer-nature-forgotten-ai.tex

# Run bibtex for bibliography
bibtex springer-nature-forgotten-ai

# Run pdflatex twice more for proper cross-referencing
pdflatex --shell-escape springer-nature-forgotten-ai.tex
pdflatex --shell-escape springer-nature-forgotten-ai.tex

# Check if the PDF was generated successfully
if [ -f "springer-nature-forgotten-ai.pdf" ]; then
    echo "PDF generated successfully: springer-nature-forgotten-ai.pdf"
else
    echo "Error: PDF generation failed."
    exit 1
fi

# Copy PDF to target folder
mkdir -p PDF_Springer
cp springer-nature-forgotten-ai.pdf PDF_Springer/

